The PhotoDissociation Region Toolbox: Software and Models for Astrophysical Analysis

The PhotoDissociation Region Toolbox provides comprehensive, easy-to-use, public software tools and models that enable an understanding of the interaction of the light of young, luminous, massive stars with the gas and dust in the Milky Way and in other galaxies. It consists of an open-source Python toolkit and photodissociation region models for analysis of infrared and millimeter/submillimeter line and continuum observations obtained by ground-based and sub-orbital telescopes, and astrophysics space missions. Photodissociation regions (PDRs) include all of the neutral gas in the ISM where far-ultraviolet photons dominate the chemistry and/or heating. In regions of massive star formation, PDRs are created at the boundaries between the H II regions and neutral molecular cloud, as photons with energies 6 eV $ < h \nu < $ 13.6 eV photodissociate molecules and photoionize metals. The gas is heated by photo-electrons from small grains and large molecules and cools mostly through far-infrared fine-structure lines like [O I] and [C II]. The models are created from state-of-the art PDR codes that includes molecular freeze-out; recent collision, chemical, and photo rates; new chemical pathways, such as for oxygen chemistry; and allow for both clumpy and uniform media. The models predict the emergent intensities of many spectral lines and FIR continuum. The tools find the best-fit models to the observations and provide insights into the physical conditions and chemical makeup of the gas and dust. The PDR Toolbox enables novel analysis of data from telescopes such as ISO, Spitzer, Herschel, STO, SOFIA, SWAS, APEX, ALMA, and JWST.

==> emcee.py <==
#######################################################################################
###  Listing A.3:  Fitting intensity ratios for single-pixel observations with MCMC ###
#######################################################################################

from pdrtpy.measurement import Measurement
from pdrtpy.modelset import ModelSet
from pdrtpy.tool.lineratiofit import LineRatioFit
from pdrtpy.plot.lineratioplot import LineRatioPlot
import pdrtpy.pdrutils as utils
from astropy.nddata import StdDevUncertainty
from copy import deepcopy
import corner
import numpy as np


myunit = "erg s-1 cm-2 sr-1" # default unit for value and error
m1 = Measurement(data=3.6E-4,uncertainty = StdDevUncertainty(1.2E-4),
                 identifier="OI_63",unit=myunit)
m2 = Measurement(data=1E-6,uncertainty = StdDevUncertainty([3E-7]),
                 identifier="CI_609",unit=myunit)
m3 = Measurement(data=26,uncertainty = StdDevUncertainty([5]),
                 identifier="CO_43",restfreq="461.04077 GHz", unit="K km/s")
m4 = Measurement(data=8E-5,uncertainty = StdDevUncertainty([8E-6]),
                 identifier="CII_158",unit=myunit)
observations = [m1,m2,m3,m4]

ms = ModelSet("wk2020",z=1)

# Instantiate the LineRatioFit tool giving it the ModelSet and Measurements
p = LineRatioFit(ms,measurements=observations) 
p.run(method='emcee',steps=2000)

res = p.fit_result[0]

# the value of the Draine unit in cgs
scale = utils.draine_unit.cgs.scale
# copy the results table
rescopy = deepcopy(res.flatchain)

# scale the radiation_field column of the table to Draine since it is in cgs
rescopy['radiation_field'] /= scale # = np.log10(rescopy['radiation_field']/scale)
#rescopy['density'] = np.log10(rescopy['density'])
# now copy and scale the "best fit" values where the cross hairs are plotted.
truths=np.array(list(res.params.valuesdict().values()))
truths[1] /=scale
#truths = np.log10(truths)

fig = corner.corner(rescopy, bins=20,range=[(1E4,1.2E5),(10,500)],
                    labels=[r"$n~{\rm [cm^{-3}]}$",r"$\chi~{\rm [Draine]}$"],
                    truths=truths)
fig.savefig("example5_figure.pdf",facecolor='white',transparent=False)
